Late-Time Dynamics of Flow Matching: Distance Geometry and Learning

Generative models transform simple random inputs into samples that resemble observed data. For a finite training set, a central question is how its geometry shapes the terminal dynamics and the probabilities assigned to individual samples. We address this question for flow matching with linear interpolation between independent Gaussian and empirical samples. The squared distance to the training set generates explicit paths contracting exponentially toward the nearest sample. We prove that exact trajectories restarted at prescribed late-time states approximate these paths uniformly over all elapsed times and compact sets of starting states away from Voronoi interfaces, with an error exponentially small in the inverse squared restart noise scale. The initial mass near interfaces controls the quadratic Wasserstein error between the exact and reference laws. For Gaussian and fixed Gaussian-tube restart laws, this gives a square-root rate in the restart noise scale, uniform over time, which a two-site example shows to be sharp in general. At ties, the Clarke subdifferential characterizes the graphical limit of the rescaled velocity field. This geometry motivates two learning methods: fitting the distance potential with value and gradient supervision, and fitting velocities along explicit contraction paths. A transport estimate separates initialization mismatch, velocity error, incomplete contraction, and endpoint allocation. MNIST experiments illustrate the distinct roles of support proximity, nearest-site retention, and feature fidelity. These results connect flow matching and score-based diffusion through a common limiting geometry and show how asymptotic analysis can inform the design and evaluation of generative models.

==> anc/README.txt <==
Reproducibility materials for Late-Time Dynamics of Flow Matching:
Distance Geometry and Learning. The code_and_evidence.zip archive contains
the original authors' training and evaluation scripts, experiment configuration,
provenance and metric manifests, supplementary numerical tables,
and generation figure assets. This archive is ancillary to the TeX paper.
The original uploaded source archive does not include the trained checkpoint weights
or the MNIST dataset itself; it includes associated identifiers and configuration.

